Cross-layer Visualization and Profiling of Network and I/O Communication for HPC Clusters

Understanding and visualizing the full-stack performance trade-offs and interplay between HPC applications, MPI libraries, the communication fabric, and the file system is a challenging endeavor. Designing a holistic profiling and visualization method for HPC communication networks is challenging since different levels of communication coexist and interact with each other on the communication fabric. A breakdown of traffic is essential to understand the interplay of different layers along with the application's communication behavior without losing a general view of network traffic. Unfortunately, existing profiling tools are disjoint and either focus on only profiling and visualizing a few levels of the HPC stack, which limits the insights they can provide, or they provide extremely detailed information which necessitates a steep learning curve to understand. We target our profiling tool visualization to provide holistic and real-time insights into HPC communication stacks. In this paper, we propose and implement our visualization methods to enable holistic insight for representing the cross-stack metrics. Moreover, we propose and implement a low-overhead I/O profiling inside the communication library, collect and store the profiling information, and then study the correlation and evaluation of I/O traffic with MPI communication using a cross-stack approach by INAM. Through experimental evaluations and use cases, we demonstrate novel benefits of our cross-stack communication analysis in real-time to detect bottlenecks and understand communication performance.

==> pdf_embed_fonts.sh <==
#!/bin/bash

INPUT="$1"

if [ ! -f "$INPUT" ] ; then
    echo "Error: no input file"
    exit 1
fi

BACKUP="${INPUT}.bak"
TMP=$( mktemp -t tmp-pdfclean.XXXX )


COMMAND="gs -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dCompatibilityLevel=1.4 -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sOutputFile=${TMP} -f ${INPUT}"

echo "Run: ${COMMAND}"
if ${COMMAND} ; then
    echo "Conversion successful"
    mv "$INPUT" "$BACKUP"
    mv "$TMP" "$INPUT"
else
    echo "Conversion failed"
    exit 1
fi


